Sampling with Mollified Interaction Energy Descent

Sampling from a target measure whose density is only known up to a normalization constant is a fundamental problem in computational statistics and machine learning. In this paper, we present a new optimization-based method for sampling called mollified interaction energy descent (MIED). MIED minimizes a new class of energies on probability measures called mollified interaction energies (MIEs). These energies rely on mollifier functions -- smooth approximations of the Dirac delta originated from PDE theory. We show that as the mollifier approaches the Dirac delta, the MIE converges to the chi-square divergence with respect to the target measure and the gradient flow of the MIE agrees with that of the chi-square divergence. Optimizing this energy with proper discretization yields a practical first-order particle-based algorithm for sampling in both unconstrained and constrained domains. We show experimentally that for unconstrained sampling problems our algorithm performs on par with existing particle-based algorithms like SVGD, while for constrained sampling problems our method readily incorporates constrained optimization techniques to handle more flexible constraints with strong performance compared to alternatives.

==> convert_pdf_to_png.py <==
from pathlib import Path
import os
import subprocess
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('dir', type=str)
parser.add_argument('--overwrite', action='store_true')
args = parser.parse_args()

p = Path(args.dir)
for x in p.iterdir():
    if x.suffix == '.pdf':
        y = x.with_suffix('.png')
        if (not Path(y).exists()) or args.overwrite:
            print('convert {} to {}'.format(x, y))
            subprocess.run('convert -density 300 {} {} '.format(x, y), shell=True)

